Hyper Suprime-Cam Year 3 Results: Cosmology from Cosmic Shear Two-point Correlation Functions

We perform a blinded cosmology analysis with cosmic shear two-point correlation functions (2PCFs) measured from more than 25 million galaxies in the Hyper Suprime-Cam three-year shear catalog in four tomographic redshift bins ranging from 0.3 to 1.5. After conservative masking and galaxy selection, the survey covers 416 deg$^2$ of the northern sky with an effective galaxy number density of 15 arcmin$^{-2}$ over the four redshift bins. The 2PCFs adopted for cosmology analysis are measured in the angular range: $7.1 < \theta/{\rm arcmin} < 56.6$ for $\xi_+$ and $31.2 <\theta/{\rm arcmin} < 248$ for $\xi_-$, with a total signal-to-noise ratio of 26.6. We apply a conservative, wide, flat prior on the photometric redshift errors on the last two tomographic bins, and the relative magnitudes of the cosmic shear amplitude across four redshift bins allow us to calibrate the photometric redshift errors. With this flat prior on redshift errors, we find $\Omega_{\rm m}=0.256_{-0.044}^{+0.056}$ and $S_8\equiv \sigma_8 \sqrt{\Omega_{\rm m}/0.3}=0.769_{-0.034}^{+0.031}$ (both 68\% CI) for a flat $\Lambda$ cold dark matter cosmology. We find, after unblinding, that our constraint on $S_8$ is consistent with the Fourier space cosmic shear and the 3$\times$2pt analyses on the same HSC dataset. We carefully study the potential systematics from astrophysical and systematic model uncertainties in our fiducial analysis using synthetic data, and report no biases (including projection bias in the posterior space) greater than $0.5\sigma$ in the estimation of $S_8$. Our analysis hints that the mean redshifts of the two highest tomographic bins are higher than initially estimated. In addition, a number of consistency tests are conducted to assess the robustness of our analysis. Comparing our result with Planck-2018 cosmic microwave background observations, we find a ~$2\sigma$ tension for the $\Lambda$CDM model.

==> pullFigures.sh <==
# rsync -zav --update $gw_ipmu:/work/xiangchong.li/work/cosmicShear/run/paper_plots/cat0/*.svg ./
rsync -zav --update $gw_ipmu:/work/xiangchong.li/work/cosmicShear/run/paper_plots/cat0/*.pdf ./
# rsync -zav --update $gw_ipmu:/work/xiangchong.li/work/cosmicShear/run/paper_plots/0_Basic/*.pdf ./


==> shortenAuthors.py <==
#!/usr/bin/env python
# author: stephan zimmer
# edits: surhud more (for consistency with python 3 and minor glitches)
# license: GPL
# date: 2018-01-27
# comment: script to shorten long (automatic) bibliographies to shorter names.
# requirement: https://bibtexparser.readthedocs.io
# usage: python shortenAuthors.py <bibfile> <number of names>
from argparse import ArgumentParser
from bibtexparser import loads as bib_loads, dumps as bib_dumps
from bibtexparser.bwriter import BibTexWriter

def loadDB(bibfile, max_authors):
    """ returns short author list """
    with open(bibfile) as bibtex_file:
        bibtex_str = bibtex_file.read()
    db = bib_loads(bibtex_str)
    for item in db.entries:
        try:
            auth = item['author']
        except:
            print ("Could not deal with :", item)
            continue
        #print auth
        auth_list = auth.split("and ")
        if len(auth_list) >= max_authors:
            all_auth = auth_list[0:max_authors]
            all_auth.append('others')
            item['author'] = "and ".join(all_auth)
    #print item
    return db

def main(args=None):
    parser = ArgumentParser(usage="Usage: %(prog)s [options]", description="shortens authorlist by replacing excess authors with 'others'")
    parser.add_argument("-n","--nauthors",type=int, help="max number of authors", dest='max_authors', default=5)
    parser.add_argument("-o","--output",dest='output', help="name of output file, default will take input file and change to <file>-short.bib", default=None)
    parser.add_argument("-i","--input",dest='input', help="name of input bib file", required=True)
    opts = parser.parse_args(args)
    if opts.output is None:
        out = opts.input.replace(".bib","-short.bib")
    else:
        out = opts.output
    db = loadDB(opts.input, opts.max_authors)
    writer = BibTexWriter()
    with open(out, 'w') as bibfile:
        #bibfile.write(bib_dumps(db, writer).encode("utf-8"))
        bibfile.write(bib_dumps(db, writer))
    print ('wrote %s'%out)

if __name__ == '__main__':
    main()

